From Cosmological Cuts to Yang--Mills Wavefunctions in de Sitter Space

We study tree-level Yang--Mills wavefunctions in four-dimensional de Sitter space using their discontinuities. Cosmological cuts factorize gluon discontinuities into lower-point wavefunctions glued by cut propagators and transverse projectors. For ray-like trees and one-loop $n$-gons, the maximal cuts take a particularly simple form: a scalar $\phi^3$ discontinuity dressed by an ordered Yang--Mills numerator built from local gluing maps. We then use these cuts as reconstruction data for the four-, five-, and six-gluon wavefunctions in momentum space. The result separates into a cut-detectable part obtained from lower-point gluing and a cut-invisible completion fixed by current conservation and the flat-space limit. Through six points, the terms without longitudinal propagators follow the pole structure of color-ordered scalar $\phi^3+\phi^4$ wavefunctions, dressed by local Yang--Mills numerators. Longitudinal propagators collapse part of this scalar structure into contact-type contributions, with the first internal-line corrections appearing at six points. The reconstructed expressions agree with direct momentum-space Feynman-rule computations and give concrete low-point data for an all-$n$ organization of spinning de Sitter wavefunctions.

==> anc/anc/5pt_ym.txt <==
(* 5-point YM expression. Get this file to define total5ptdata. *)
(* Scalar products use kv[i] for vector momenta: sc[e[i], kv[j]]. *)

ClearAll[total5ptdata];
total5ptdata = Uncompress["1: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"];


==> anc/anc/5pt_ym_data_readable.txt <==
(* 5-point YM expression. *)
(* Read with: fiveYM = Get["C:/Users/yuyum/Downloads/anc/5pt_ym_data_readable.txt"]; *)
(* Scalar products use kv[i] for vector momenta: sc[e[i], kv[j]]. *)
(* This is uncompressed InputForm. No other notation conversion has been applied. *)

-1/4*(sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[3]^2*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[4]^2*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[3]*k[5]*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[4]*k[5]*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (sc[e[1], kv[3]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[3]^2*sc[e[1], kv[3]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[4]^2*sc[e[1], kv[3]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (sc[e[1], kv[4]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[3]^2*sc[e[1], kv[4]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[4]^2*sc[e[1], kv[4]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[2]*k[3]*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[3]^2*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[2]*k[4]*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[4]^2*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[3]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[2]*k[3]*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[1]^2*k[2]*k[3]*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[1]^2*k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[1]^2*k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[2]*k[3]*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[2]*k[4]*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[4]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]*k[3]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) - (k[1]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) - (k[3]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) + (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) - (sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[2]*k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[2]*k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[3]^2*k[5]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[4]^2*k[5]*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[4]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]*k[3]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) - (k[1]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) - (k[3]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) + (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2) + (sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[5]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[2]*k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[2]*k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[3]^2*k[5]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[4]^2*k[5]*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[4]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[2]*k[3]*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[1]^2*k[2]*k[3]*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[1]^2*k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[1]^2*k[4]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[2]*k[3]*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[2]*k[4]*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[4]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (sc[e[1], kv[2]]*sc[e[2], e[4]]*sc[e[3], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (sc[e[1], kv[5]]*sc[e[2], e[4]]*sc[e[3], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (sc[e[1], e[4]]*sc[e[2], kv[3]]*sc[e[3], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]*k[4]*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (sc[e[1], e[4]]*sc[e[2], e[5]]*sc[e[3], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[5]*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (sc[e[1], e[4]]*sc[e[2], e[5]]*sc[e[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[2]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[3]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]*k[4]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[4]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[3]*k[5]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[5]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[2]*k[4]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) + (k[3]*k[4]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) + (k[2]*k[5]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) - (k[3]*k[5]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) - (k[1]*k[4]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[4]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[1]*k[5]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[5]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[1]*k[2]^2*k[4]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[1]*k[3]^2*k[4]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[2]^2*k[4]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[3]^2*k[4]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[1]*k[2]^2*k[5]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[1]*k[3]^2*k[5]*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[2]^2*k[5]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[3]^2*k[5]^2*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[2]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[3]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]*k[4]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) + (k[3]*k[4]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) + (k[2]*k[5]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) - (k[3]*k[5]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2) + (k[1]*k[4]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[4]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[1]*k[5]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[5]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[1]*k[2]^2*k[4]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[1]*k[3]^2*k[4]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[2]^2*k[4]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[3]^2*k[4]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[1]*k[2]^2*k[5]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[1]*k[3]^2*k[5]*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[2]^2*k[5]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[3]^2*k[5]^2*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[2]*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[3]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[4]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[5]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[2]*k[4]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*k[4]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*k[4]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[3]^2*k[4]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[2]*k[5]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*k[5]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*k[5]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[3]^2*k[5]^2*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[2]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[2]*k[4]*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]*k[4]*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[2]*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[3]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[4]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[5]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[2]*k[4]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*k[4]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*k[4]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[3]^2*k[4]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[2]*k[5]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*k[5]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*k[5]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[3]^2*k[5]^2*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[3]*k[4]*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[4]^2*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[3]*k[5]*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[5]^2*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]*k[4]*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[4]^2*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[1]*k[5]*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[5]^2*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (sc[e[1], e[3]]*sc[e[2], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[4]^2*sc[e[1], e[3]]*sc[e[2], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[5]^2*sc[e[1], e[3]]*sc[e[2], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (sc[e[1], e[3]]*sc[e[2], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[4]^2*sc[e[1], e[3]]*sc[e[2], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[5]^2*sc[e[1], e[3]]*sc[e[2], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[3]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[1]^2*k[3]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[2]^2*k[3]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[1]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[2]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[1]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[2]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], kv[1]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[3]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[1]^2*k[3]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[2]^2*k[3]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[1]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[2]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[1]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) - (k[2]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2) + (k[1]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) - (k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) + (k[2]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) + (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) - (k[2]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) - (sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]*k[3]*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]*k[3]*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], kv[4]]*sc[e[4], e[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) + (k[2]*k[4]*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) + (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) - (k[2]*k[5]*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2) + (sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]*k[3]*k[4]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]*k[3]*k[5]^2*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) - (k[1]*k[3]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) - (k[2]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) + (k[3]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) + (k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[1]^2*k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[1]^2*k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[1]^2*k[3]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[2]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[2]*k[4]*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]*k[4]*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]^2*k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]*k[2]^2*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]*k[3]^2*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]^2*k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]^2*k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[5]]*sc[e[4], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], kv[2]]*sc[e[4], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], kv[4]]*sc[e[4], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[4]]*sc[e[4], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]^2*k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[1]*k[2]^2*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[1]*k[3]^2*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]^2*k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]^2*k[4]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (sc[e[1], e[3]]*sc[e[2], e[5]]*sc[e[4], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[5]*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], e[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], kv[2]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], kv[2]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], kv[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[5]]*sc[e[4], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[1]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) + (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) - (k[1]*k[3]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) - (k[2]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) + (k[3]*k[5]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*ks[2, 3]^2) - (k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[3]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[1]^2*k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[1]^2*k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[1]^2*k[2]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[1]^2*k[3]*k[4]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[2]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]^2*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[2]*k[4]*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]*k[4]*k[5]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[2]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[3]^2*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (sc[e[1], e[3]]*sc[e[2], e[5]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[3]*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[3]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[5]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], kv[1]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], kv[2]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[5]]*sc[e[3], kv[2]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], kv[2]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], kv[4]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[4]]*sc[e[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[2]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[3]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[2]*k[4]*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) + (k[3]*k[4]*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (sc[e[1], e[3]]*sc[e[2], e[4]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])) - (k[1]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) + (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) + (k[1]*k[4]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) - (k[2]*k[4]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) - (k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[4]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[1]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[2]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[1]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[2]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[1]^2*k[4]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[2]^2*k[4]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) + (k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[2]*k[4]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[4]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[4]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[4]]*sc[e[2], kv[5]]*sc[e[3], kv[4]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[2]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[3]]*sc[e[2], kv[5]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], kv[5]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[5]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[5]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[5]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[e[5], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])) - (k[1]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) + (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) + (k[1]*k[4]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) - (k[2]*k[4]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2) + (k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[4]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[1]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[2]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[1]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[2]^2*k[3]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - (k[1]^2*k[4]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) + (k[2]^2*k[4]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (k[2]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) + (k[3]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])) - (sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[3]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[3]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[4]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[4]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], kv[5]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[5]]*sc[e[5], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[1]*k[2]*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[3]^2*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (sc[e[1], e[3]]*sc[e[2], e[4]]*sc[e[5], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]^2*k[3]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]^2*k[4]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(8*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[1]*k[3]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[2]*k[3]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (k[1]*k[4]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) - (k[2]*k[4]^2*k[5]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])) + (sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]^2*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[1]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) - (k[2]*k[3]*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[4]]*sc[e[3], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[4]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[2]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[e[5], kv[4]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[2]]*sc[e[5], kv[4]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[1]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^4*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (ks[3, 4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[2]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], kv[2]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]]*sc[kv[1], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[1]]*sc[kv[1], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]]*sc[kv[1], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]]*sc[kv[1], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[4], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[1]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]]*sc[kv[1], kv[1]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[1], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[4]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[kv[1], kv[4]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[1], kv[4]]*sc[kv[1], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[1]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[1]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[2]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[2]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[3]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[3]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[e[5], kv[4]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[e[5], kv[4]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[2]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[3]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[3]]*sc[kv[2], kv[2]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[2]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^4*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (ks[4, 5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[3]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[e[5], kv[3]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[e[5], kv[4]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[1]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[1], kv[2]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[3]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[4]]*sc[kv[1], kv[3]]*sc[kv[2], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[2], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[2], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[2], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[2], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[2], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[4]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[2], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[1]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]]*sc[kv[1], kv[1]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[1]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[5]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[1], kv[2]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[1], kv[5]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[5]]*sc[kv[2], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[3]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[4]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[2], kv[3]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[2], kv[3]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[2], kv[4]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[2], kv[4]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[2], kv[4]]*sc[kv[3], kv[3]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[3]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^4*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (ks[1, 5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[3], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[4]]*sc[e[2], e[3]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[3]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[4]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[e[5], kv[4]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[1], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[2], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[2], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[2], kv[3]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], kv[5]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[2], kv[4]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[2], kv[4]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[2], kv[4]]*sc[kv[3], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - (k[1]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + (k[5]^2*(k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], e[4]]*sc[kv[2], kv[5]]*sc[kv[3], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[3], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[3], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[3]]*sc[kv[3], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[3], kv[3]]*sc[kv[3], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[4]]*sc[kv[3], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[3], kv[4]]*sc[kv[3], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[4]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[4]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[4]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[4]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[5]]*sc[kv[4], kv[4]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], kv[2]]*sc[e[2], e[5]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[3]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[4]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^4*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (ks[1, 2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], kv[1]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[1]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[1]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + ((k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) + (k[3]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - (k[4]^2*(k[1] + k[2] + k[3] + k[4] + 2*k[5] + ks[1, 2] + ks[3, 4])*sc[e[1], e[2]]*sc[e[3], e[4]]*sc[e[5], kv[2]]*sc[kv[1], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[5] + ks[1, 2] + ks[3, 4])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[1], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[kv[1], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[2]]*sc[e[4], e[5]]*sc[kv[1], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[1], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[2]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + (k[4]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) - (k[5]^2*(2*k[1] + k[2] + k[3] + k[4] + k[5] + ks[2, 3] + ks[4, 5])*sc[e[1], kv[3]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[1] + ks[2, 3] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[4]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[1]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - (k[2]^2*(k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[5]]*sc[e[4], e[5]]*sc[kv[2], kv[3]]*sc[kv[4], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 2]^2*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[3]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[3], kv[3]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], e[4]]*sc[kv[3], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + 2*k[2] + k[3] + k[4] + k[5] + ks[1, 5] + ks[3, 4])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], e[4]]*sc[kv[3], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[3, 4]^2*(k[3] + k[4] + ks[3, 4])*(k[1] + k[2] + k[5] + ks[3, 4])*(k[2] + ks[1, 5] + ks[3, 4])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[4]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], kv[2]]*sc[e[2], e[3]]*sc[e[4], e[5]]*sc[kv[3], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) - ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[3]]*sc[e[2], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + ((k[1] + k[2] + 2*k[3] + k[4] + k[5] + ks[1, 2] + ks[4, 5])*sc[e[1], e[2]]*sc[e[3], kv[1]]*sc[e[4], e[5]]*sc[kv[3], kv[5]]*sc[kv[4], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*(k[1] + k[2] + ks[1, 2])*(k[3] + k[4] + k[5] + ks[1, 2])*ks[4, 5]^2*(k[1] + k[2] + k[3] + ks[4, 5])*(k[4] + k[5] + ks[4, 5])*(k[3] + ks[1, 2] + ks[4, 5])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[5], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[5], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[5], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], kv[1]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], kv[1]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[4], kv[2]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], kv[2]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[2]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], kv[2]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[1]]*sc[e[4], kv[3]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[1]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[5]]*sc[e[3], kv[2]]*sc[e[4], kv[3]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[5]]*sc[e[4], kv[3]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[5], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^4*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[5], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (ks[2, 3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[5], kv[5]])/(4*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[4]]*sc[e[3], kv[2]]*sc[e[4], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], kv[4]]*sc[e[4], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[1], kv[2]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[1], kv[2]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[1], kv[4]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[kv[1], kv[4]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[1], kv[4]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[2], kv[3]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[2], kv[3]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[2], kv[3]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[3]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[2], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[2], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[2], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[2], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[2], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[3]]*sc[kv[2], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[3], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[3], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[1]]*sc[kv[3], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[3], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + (k[2]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[3], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - (k[3]^2*(k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[5]]*sc[kv[3], kv[4]]*sc[kv[5], kv[5]])/(2*(k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*ks[2, 3]^2*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], kv[3]]*sc[e[3], e[4]]*sc[kv[4], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) - ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[4]]*sc[e[3], kv[2]]*sc[kv[4], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3])) + ((k[1] + k[2] + k[3] + 2*k[4] + k[5] + ks[1, 5] + ks[2, 3])*sc[e[1], e[5]]*sc[e[2], e[3]]*sc[e[4], kv[2]]*sc[kv[4], kv[5]]*sc[kv[5], kv[5]])/((k[1] + k[2] + k[3] + k[4] + k[5])*ks[1, 5]^2*(k[2] + k[3] + k[4] + ks[1, 5])*(k[1] + k[5] + ks[1, 5])*(k[2] + k[3] + ks[2, 3])*(k[1] + k[4] + k[5] + ks[2, 3])*(k[4] + ks[1, 5] + ks[2, 3]))


==> anc/anc/README.md <==
# Ancillary Data for the Five- and Six-Point Yang-Mills Wavefunctions

This folder contains Mathematica-readable text files for the explicit
five-point and six-point Yang-Mills wavefunction coefficients discussed in the
paper.

The compact files use Wolfram Language `Compress`/`Uncompress`.  They may look
like long unreadable strings in a text editor, but they are ordinary
Mathematica input files and should be loaded with `Get`.

## Files

- `5pt_ym.txt`: compact five-point Yang-Mills expression.
- `6pt_ym.txt`: compact six-point Yang-Mills expression.
- `5pt_ym_data_readable.txt`: readable `InputForm` version of the same
  five-point expression.
- `6pt_ym_data_readable.txt`: readable `InputForm` version of the same
  six-point expression.

The readable files contain exactly the expressions obtained after loading the
compact files, without changing notation.

## Loading the Data

From inside this `anc` directory:

```wl
Get["5pt_ym.txt"];
fiveYM = total5ptdata;

sixYM = Get["6pt_ym.txt"];
```

The readable files can be loaded directly:

```wl
fiveYM = Get["5pt_ym_data_readable.txt"];
sixYM = Get["6pt_ym_data_readable.txt"];
```

With an absolute path:

```wl
ancDir = "C:/Users/yuyum/Downloads/anc";

Get[FileNameJoin[{ancDir, "5pt_ym.txt"}]];
fiveYM = total5ptdata;

sixYM = Get[FileNameJoin[{ancDir, "6pt_ym.txt"}]];
```

The five-point compact file follows the convention of defining the symbol
`total5ptdata`.  The six-point compact file returns the expression directly.

## Relation to the Paper Notation

The paper uses external spatial momenta `\mathbf{k}_i`, their magnitudes
`k_i = |\mathbf{k}_i|`, polarization vectors `\epsilon_i`, total energy
`E_n = k_1 + ... + k_n`, and internal channel magnitudes

```tex
x_{ij} = |\mathbf{k}_i + \mathbf{k}_{i+1} + ... + \mathbf{k}_{j-1}|.
```

The Mathematica files use the following names.

### Common Symbols

- `k[i]` denotes the external energy/magnitude `k_i`.
- `kv[i]` denotes the vector momentum `\mathbf{k}_i` when it appears inside a
  scalar product.
- `e[i]` denotes the polarization vector `\epsilon_i`.
- `sc[a,b]` denotes the scalar product `a . b`.

For example:

```wl
sc[e[1], e[2]]     (* epsilon_1 . epsilon_2 *)
sc[e[1], kv[2]]    (* epsilon_1 . k_2 vector *)
```

The total-energy denominator in the paper appears in the files as:

```wl
k[1] + k[2] + ... + k[n]
```

### Five-Point File

The five-point expression uses labels `1,2,3,4,5`.

As in the six-point file, scalar products involving an external momentum use
`kv[i]`:

```wl
sc[e[1], kv[2]]
sc[e[2], kv[1]]
```

The scalar energies in denominators remain `k[i]`.

In `5pt_ym.txt`, the channel variables are written as:

```wl
ks[1, 2], ks[1, 5], ks[2, 3], ks[3, 4], ks[4, 5]
```

Here `ks[i,j]` is the magnitude of the two-particle channel momentum
`|\mathbf{k}_i+\mathbf{k}_j|`.  These are the Mathematica names used for the
five-point channel energies appearing in the paper's OPE/partial-energy pole
structure.

Typical five-point denominators look like:

```wl
k[1] + k[2] + k[3] + k[4] + k[5]
k[1] + k[2] + ks[1, 2]
k[3] + k[4] + k[5] + ks[1, 2]
```

### Six-Point File

The six-point expression uses labels `1,2,3,4,5,6`.

In `6pt_ym.txt`, the scalar channel variables are written as:

```wl
x13, x14, x15, x24, x25, x26, x35, x36, x46
```

These are the Mathematica names for the paper's lowercase channel variables:

```wl
x13 -> x_{13} = |\mathbf{k}_1 + \mathbf{k}_2|
x14 -> x_{14} = |\mathbf{k}_1 + \mathbf{k}_2 + \mathbf{k}_3|
x15 -> x_{15} = |\mathbf{k}_1 + \mathbf{k}_2 + \mathbf{k}_3 + \mathbf{k}_4|
x24 -> x_{24} = |\mathbf{k}_2 + \mathbf{k}_3|
x25 -> x_{25} = |\mathbf{k}_2 + \mathbf{k}_3 + \mathbf{k}_4|
x26 -> x_{26} = |\mathbf{k}_2 + \mathbf{k}_3 + \mathbf{k}_4 + \mathbf{k}_5|
x35 -> x_{35} = |\mathbf{k}_3 + \mathbf{k}_4|
x36 -> x_{36} = |\mathbf{k}_3 + \mathbf{k}_4 + \mathbf{k}_5|
x46 -> x_{46} = |\mathbf{k}_4 + \mathbf{k}_5|
```

Here `|...|` means the magnitude of the summed spatial momentum, as in the
definition of `x_{ij}` in the paper.

The six-point file also distinguishes scalar external energies from vector
momenta:

- `k[i]` is the scalar energy/magnitude `k_i`.
- `kv[i]` is the vector momentum `\mathbf{k}_i` when it appears inside a scalar
  product.

For example:

```wl
sc[e[1], e[6]]     (* epsilon_1 . epsilon_6 *)
sc[e[1], kv[2]]    (* epsilon_1 . k_2 vector *)
sc[e[3], kv[5]]    (* epsilon_3 . k_5 vector *)
```

Typical six-point denominators include:

```wl
k[1] + k[2] + k[3] + k[4] + k[5] + k[6]
x26^2
x35^2
x36 + k[3] + k[4] + k[5]
x36 + k[1] + k[2] + k[6]
```

The `xij` are symbolic channel variables.  The file does not automatically
replace them by square roots or by explicit functions of the external
momenta.

## Practical Notes

- Use a fresh Mathematica kernel if possible.
- Do not assign values to `k`, `e`, `sc`, `ks`, `kv`, or the `xij` symbols
  before loading the files.
- The compact files are preferable for upload and storage.
- The readable files are useful when one wants to inspect or search the
  expanded Mathematica expression directly.

